Inducing Reward-Free Judging Rubrics that Reduce Over-Crediting in Agent Evaluation

Evaluating language-model agents at scale increasingly relies on a second language model as an automatic judge, because the gold signal, an executable environment reward, is expensive, slow, or unavailable at deployment time. Such a judge is a reward-free proxy whose value depends on whether it can be trusted, yet existing judges either hand-write the scoring rubric, as in G-Eval, or fine-tune the judge's weights, and both tend to credit fluent but unsuccessful trajectories as successes. We instead induce the text of an agent-judging rubric from a small set of ground-truth-labeled trajectories, grounding it in true outcomes. We present RubricForge, which evolves a judge rubric by reflective evolution against labeled trajectories to maximize agreement with the environment reward, freezes it, and applies it to held-out trajectories in one model call with no environment access. The optimized artifact is human-readable text, so every verdict is attributable to named criteria. Using one frozen 7B model as both agent and judge, on tau-bench (173 labeled trajectories drawn from 220 rollouts) and WebShop (160), the principal gain is faithfulness rather than raw agreement. The edge over a generic G-Eval judge is not statistically significant (McNemar p = 0.248), and absolute-score calibration marginally favors the generic judge (|err| difference -0.048, p = 2x10^-4). Yet RubricForge over-credits failed trajectories roughly half as often (0.115 vs. 0.173 false-pass rate on tau-bench, with three over-credit catches and zero reversals) and ranks graded WebShop outcomes more faithfully (Spearman 0.410 vs. 0.370). For a reward-free evaluator the false-pass rate, not aggregate agreement, is the deployment-relevant quantity, since a false pass ships a broken agent whereas a false fail merely costs a retry.

==> figures/make_fig_confusion.py <==
#!/usr/bin/env python3
"""
fig_confusion: error-direction decomposition on tau-bench test (n=62; 10 pos, 52 neg).
Derived EXACTLY from the paper's reported numbers, fully self-consistent:
  G-Eval: acc 0.726 -> 45 correct, 17 wrong; FP=9 (Fig over-credit) -> false-fail=8;
          TP=2, TN=43, FP=9, FN=8.  (F1=0.190, kappa=+0.026 in Table I)
  RF:     acc 0.774 -> 48 correct, 14 wrong; FP=6 -> false-fail=8;
          TP=2, TN=46, FP=6, FN=8.  (F1=0.222, kappa=+0.092 in Table I)
The two judges have IDENTICAL false-fails (8) and TP (2); the entire gap is the
3 fewer false-passes (9 vs 6) -> "never worse on any item; harder to fool."
"""
import os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

RF_GREEN = "#2e7d32"
GE_RED = "#c0392b"
DANGER = "#c0392b"   # false pass = dangerous
MILD = "#e0a800"     # false fail = merely costs a retry
CORRECT = "#cfd8dc"  # correct (TP+TN) shown muted

# counts: [TP, TN, FP(false-pass, dangerous), FN(false-fail, mild)]
ge = dict(TP=2, TN=43, FP=9, FN=8)
rf = dict(TP=2, TN=46, FP=6, FN=8)

fig, (axL, axR) = plt.subplots(1, 2, figsize=(7.2, 3.1),
                               gridspec_kw={"width_ratios": [1.35, 1.0]})

# ---------- LEFT: stacked error bars (false-pass vs false-fail) ----------
judges = ["G-Eval\n(generic)", "RubricForge\n(induced)"]
fp = [ge["FP"], rf["FP"]]
fn = [ge["FN"], rf["FN"]]
x = np.arange(2)
w = 0.55
b1 = axL.bar(x, fp, w, label="false PASS (ships a broken agent)",
             color=DANGER, zorder=3, edgecolor="white")
b2 = axL.bar(x, fn, w, bottom=fp, label="false FAIL (merely costs a retry)",
             color=MILD, zorder=3, edgecolor="white")
for xi, v in zip(x, fp):
    axL.text(xi, v / 2, f"{v}", ha="center", va="center",
             color="white", fontsize=10, fontweight="bold")
for xi, v, b in zip(x, fn, fp):
    axL.text(xi, b + v / 2, f"{v}", ha="center", va="center",
             color="black", fontsize=10, fontweight="bold")
for xi, v, b in zip(x, [a + bb for a, bb in zip(fp, fn)], [0, 0]):
    axL.text(xi, v + 0.25, f"{v} wrong", ha="center", va="bottom",
             fontsize=8, color="#333333")
axL.set_xticks(x)
axL.set_xticklabels(judges, fontsize=9)
axL.set_ylabel("# test errors  ($n_{\\mathrm{test}}=62$)", fontsize=9)
axL.set_ylim(0, 20)
axL.set_title("Errors split by direction", fontsize=10)
axL.grid(axis="y", ls=":", lw=0.6, alpha=0.6, zorder=0)
axL.spines["top"].set_visible(False)
axL.spines["right"].set_visible(False)
axL.legend(fontsize=7.4, loc="upper right", frameon=True, framealpha=0.95)
# annotate the 3-fewer-false-pass gap
axL.annotate("3 fewer\nfalse passes",
             xy=(1, rf["FP"]), xytext=(0.5, 13.4),
             fontsize=8.2, color=DANGER, ha="center", fontweight="bold",
             arrowprops=dict(arrowstyle="->", color=DANGER, lw=1.1))

# ---------- RIGHT: 2x2 confusion grid for RubricForge ----------
# layout rows = truth (Fail top, Pass bottom-ish); we draw a clean 2x2 table
def conf_grid(ax, d, title, accent):
    # cells: rows = predicted (Pass, Fail), cols = truth (Pass, Fail)
    # TP: pred Pass & truth Pass; FP: pred Pass & truth Fail
    # FN: pred Fail & truth Pass; TN: pred Fail & truth Fail
    vals = np.array([[d["TP"], d["FP"]],
                     [d["FN"], d["TN"]]])
    labels = np.array([["TP", "FP (over-credit)"],
                       ["FN (false fail)", "TN"]])
    cellcol = np.array([[CORRECT, DANGER],
                        [MILD, CORRECT]])
    ax.set_xlim(0, 2)
    ax.set_ylim(0, 2)
    for i in range(2):
        for j in range(2):
            ax.add_patch(plt.Rectangle((j, 1 - i), 1, 1,
                         facecolor=cellcol[i, j], edgecolor="white", lw=2,
                         alpha=0.85 if cellcol[i, j] != CORRECT else 0.7))
            tc = "white" if cellcol[i, j] == DANGER else "black"
            ax.text(j + 0.5, 1 - i + 0.62, f"{vals[i, j]}",
                    ha="center", va="center", fontsize=15, fontweight="bold",
                    color=tc)
            ax.text(j + 0.5, 1 - i + 0.26, labels[i, j],
                    ha="center", va="center", fontsize=7.0,
                    color=tc)
    ax.set_xticks([0.5, 1.5]); ax.set_xticklabels(["Pass", "Fail"], fontsize=8.5)
    ax.set_yticks([1.5, 0.5]); ax.set_yticklabels(["Pass", "Fail"], fontsize=8.5)
    ax.set_xlabel("ground truth", fontsize=8.5)
    ax.set_ylabel("judge verdict", fontsize=8.5)
    ax.set_title(title, fontsize=10, color=accent)
    for sp in ax.spines.values():
        sp.set_visible(False)
    ax.tick_params(length=0)

conf_grid(axR, rf, "RubricForge confusion", RF_GREEN)

fig.suptitle("Both judges share 8 false fails and 2 true passes; the only gap is "
             "the dangerous error",
             fontsize=10.0, y=1.03)
fig.text(0.5, -0.04,
         r"$\tau$-bench test ($n{=}62$: 10 pass, 52 fail). RubricForge cuts "
         "false passes 9$\\to$6 while leaving false fails unchanged (8 each), so "
         "it is never worse on any item.",
         ha="center", fontsize=7.6, color="#444444")

fig.tight_layout(rect=[0, 0, 1, 0.97])
out = os.path.dirname(os.path.abspath(__file__))
fig.savefig(os.path.join(out, "fig_confusion.pdf"), bbox_inches="tight")
fig.savefig(os.path.join(out, "fig_confusion.png"), dpi=160, bbox_inches="tight")
print("wrote fig_confusion.pdf / .png")


==> figures/make_fig_sweep.py <==
#!/usr/bin/env python3
"""
fig_sweep: validation-agreement trajectory of rubric induction on tau-bench and
WebShop. Numbers are taken VERBATIM from the paper's appendix
("Full validation curves"):
  tau-bench: seed 17/26, accepted children 19, 19, 18, 20, 18  (/26); best 20/26 = 0.769
  WebShop:   seed 16/24, accepted children 17, 14, 18          (/24); best 18/24 = 0.750
The seed bar is the generic G-Eval rubric (0.654 on tau, 0.667 on WebShop).
Each accepted child is one entry in the pool (pool size 6 on tau, 4 on WebShop).
"""
import os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

RF_GREEN = "#2e7d32"
GE_RED = "#c0392b"
SEED_GREY = "#7f7f7f"

# --- tau-bench pool (counts out of 26 validation cells) ---
tau_counts = [17, 19, 19, 18, 20, 18]
tau_den = 26
tau_agree = [c / tau_den for c in tau_counts]

# --- WebShop pool (counts out of 24 validation cells) ---
ws_counts = [16, 17, 14, 18]
ws_den = 24
ws_agree = [c / ws_den for c in ws_counts]

fig, axes = plt.subplots(1, 2, figsize=(7.2, 3.0))

def draw(ax, counts, den, agree, title, best_idx):
    x = np.arange(len(counts))
    # seed bar grey, accepted children green; best child highlighted
    colors = [SEED_GREY] + [RF_GREEN] * (len(counts) - 1)
    bars = ax.bar(x, agree, color=colors, width=0.62, zorder=3,
                  edgecolor="white", linewidth=0.7)
    # highlight best with a hatch-free darker edge
    bars[best_idx].set_edgecolor("black")
    bars[best_idx].set_linewidth(1.4)
    # seed reference line (generic rubric)
    ax.axhline(agree[0], color=SEED_GREY, ls="--", lw=1.1, zorder=2)
    # value labels (count/den)
    for xi, c, a in zip(x, counts, agree):
        ax.text(xi, a + 0.012, f"{c}/{den}", ha="center", va="bottom",
                fontsize=7.4, zorder=4)
    labels = ["seed\n(generic)"] + [f"r{i}" for i in range(1, len(counts))]
    labels[best_idx] = labels[best_idx] + "\n(best)" if best_idx != 0 else labels[best_idx]
    ax.set_xticks(x)
    ax.set_xticklabels(labels, fontsize=7.6)
    ax.set_ylim(0.45, 0.86)
    ax.set_title(title, fontsize=9.5)
    ax.set_ylabel("Validation agreement", fontsize=9)
    ax.grid(axis="y", ls=":", lw=0.6, alpha=0.6, zorder=0)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    # arrow: seed -> best
    ax.annotate("", xy=(best_idx, agree[best_idx]),
                xytext=(0, agree[0]),
                arrowprops=dict(arrowstyle="->", color="black", lw=1.0,
                                connectionstyle="arc3,rad=-0.25"), zorder=5)
    gain = agree[best_idx] - agree[0]
    ax.text(0.5 * (best_idx), max(agree) + 0.045,
            f"+{gain*100:.1f} pp", color=RF_GREEN, fontsize=8.5,
            fontweight="bold", ha="center")

draw(axes[0], tau_counts, tau_den, tau_agree,
     r"$\tau$-bench  (pool of 6)", best_idx=4)
draw(axes[1], ws_counts, ws_den, ws_agree,
     "WebShop  (pool of 4)", best_idx=3)

fig.suptitle("Rubric induction lifts validation agreement above the generic seed",
             fontsize=10.5, y=1.02)
fig.text(0.5, -0.05,
         "Grey = generic G-Eval seed; green = accepted rubrics in the pool; "
         r"the selected $\rho^{\star}$ (best validation agreement) is outlined. "
         r"$\tau$-bench 0.654$\to$0.769, WebShop 0.667$\to$0.750.",
         ha="center", fontsize=7.6, color="#444444")

fig.tight_layout(rect=[0, 0, 1, 0.98])
out = os.path.dirname(os.path.abspath(__file__))
fig.savefig(os.path.join(out, "fig_sweep.pdf"), bbox_inches="tight")
fig.savefig(os.path.join(out, "fig_sweep.png"), dpi=160, bbox_inches="tight")
print("wrote fig_sweep.pdf / .png")

